Arena-Lite: Efficient and Reliable Large Language Model Evaluation via Tournament-Based Direct Comparisons

As Large Language Models (LLMs) expand across domains, LLM judges have become essential for systems evaluation. Current benchmarks typically compare system outputs against baselines. This baseline-mediated approach, though convenient, yields lower reliability than direct comparison between systems. We propose Arena-Lite which integrates tournament structure on top of head-to-head comparison. The application of a tournament structure and direct comparison eliminates the need for baseline outputs, reduces the number of required comparisons, and allows higher reliability in system rankings. We conducted two experiments: (1) controlled stochastic modeling and (2) empirical validation with a real LLM judge. Those experiments collectively demonstrate that Arena-Lite consistently achieves higher reliability with fewer comparisons, even with smaller datasets or weaker judges. We release an easy-to-use web demonstration and code to foster adoption of Arena-Lite, streamlining model selection across research and industry communities. Arena-Lite demo and code are available on \href{https://huggingface.co/spaces/NCSOFT/ArenaLite}{https://huggingface.co/spaces/NCSOFT/ArenaLite}

==> APPENDIX_FIG/errorbar_analysis/code.py <==
test_data_t = md2df["elo_tournament (4o)_n_insts50.md"]
test_data_a = md2df["elo_anchored (4o)_n_insts50.md"]

test_data_a["anchored"] = [0. for _ in range(len(test_data_a["median"]))]
test_data_t["tournament"] = [0. for _ in range(len(test_data_t["median"]))]

# plot error bars only
fig = multi_yaxes_plot(
    xname="model", 
    y1name="anchored", 
    y2name="tournament", 
    y1_plus_minus_name="+/-",
    y2_plus_minus_name="+/-",
    data_in_df1=test_data_a,
    data_in_df2=test_data_t,

    y1title="Win rate",
    y2title="Elo rating", 
)
